Nonclassical rules in quantum games

Over the last twenty years of research on quantum game theory have given us many ideas of how quantum games could be played. One of the most prominent ideas in the field is a model of quantum playing a 2x2 game introduced by J. Eisert, M. Wilkens and M. Lewenstein. The scheme assumes that players' strategies are unitary operations the players act on the maximally entangled two-qubit state. The quantum nature of the scheme has been under discussion since the article by Eisert et al. came out. The aim of our paper is to identify some of non-classical features of the quantum scheme.

==> Untitled-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5225,        160]
NotebookOptionsPosition[      3517,        121]
NotebookOutlinePosition[      3873,        137]
CellTagsIndexPosition[      3830,        134]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"4", "+", "5", "+", "12"}]], "Input",
 CellChangeTimes->{{3.786541940576788*^9, 3.7865419448008337`*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"f99b6f7e-041c-4431-8d13-cbda8f890a0f"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{3.786541964084293*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"c9b0d89f-977a-4e8b-959e-3c234fddd3e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"6", "\[Times]", "4"}]], "Input",
 CellChangeTimes->{{3.7865419814730167`*^9, 3.7865419866668243`*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"93219c5d-c91f-4445-9fa0-6dcf9ccceed0"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{3.786542009315937*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"7bfd17a9-b4b5-435c-91fe-d176d9d2b3be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"6", "\[Times]", "7"}]], "Input",
 CellChangeTimes->{{3.786542012448526*^9, 3.786542018630064*^9}},
 CellLabel->
  "In[344]:=",ExpressionUUID->"12070600-6c24-43a2-87ce-539e84b55a66"],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{3.7865420907785797`*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"7c32ae00-f560-4984-b5ec-77852c637987"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox["16"]], "Input",
 CellChangeTimes->{{3.786542105488847*^9, 3.786542105966322*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"95eaaaa8-5bb6-461a-b83a-be6a34789e80"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.786542166742407*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"de1ff8f5-14bb-4bbc-b95e-7861ee910cf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4", "*", "4"}]], "Input",
 CellChangeTimes->{{3.7865421701041183`*^9, 3.786542172142332*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"5d198aa8-ed36-4dd2-8600-b5c896025168"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{3.7865421731037207`*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"eb92fc3f-2867-48cf-8430-082fa771a0b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["43424", "2424"], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.786542382860108*^9, 
  3.7865424377137327`*^9}},ExpressionUUID->"cd97e000-1b0f-4444-9e54-\
ec4644a7188b"],

Cell[BoxData[
 TemplateBox[{
  "General","ovfl","\"Overflow occurred in computation.\"",2,353,3,
   19434729990494682981,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7865423968438377`*^9, 3.786542401573965*^9}},
 CellLabel->
  "During evaluation of \
In[353]:=",ExpressionUUID->"e51feded-5ea4-4016-bd65-87678df6028a"],

Cell[BoxData[
 RowBox[{"Overflow", "[", "]"}]], "Output",
 CellChangeTimes->{{3.786542396858656*^9, 3.786542401579611*^9}},
 CellLabel->
  "Out[353]=",ExpressionUUID->"998926ff-aed7-49d5-8f35-9bccb117a07c"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7865423388451357`*^9, 
  3.786542346260104*^9}},ExpressionUUID->"c2243d59-95be-4d71-91c0-\
8ce93d4e518e"]
},
WindowSize->{1237, 710},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
Magnification->1.5,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 211, 4, 46, "Input",ExpressionUUID->"f99b6f7e-041c-4431-8d13-cbda8f890a0f"],
Cell[794, 28, 154, 3, 52, "Output",ExpressionUUID->"c9b0d89f-977a-4e8b-959e-3c234fddd3e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[985, 36, 209, 4, 46, "Input",ExpressionUUID->"93219c5d-c91f-4445-9fa0-6dcf9ccceed0"],
Cell[1197, 42, 154, 3, 52, "Output",ExpressionUUID->"7bfd17a9-b4b5-435c-91fe-d176d9d2b3be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1388, 50, 205, 4, 46, "Input",ExpressionUUID->"12070600-6c24-43a2-87ce-539e84b55a66"],
Cell[1596, 56, 156, 3, 52, "Output",ExpressionUUID->"7c32ae00-f560-4984-b5ec-77852c637987"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1789, 64, 188, 4, 49, "Input",ExpressionUUID->"95eaaaa8-5bb6-461a-b83a-be6a34789e80"],
Cell[1980, 70, 153, 3, 52, "Output",ExpressionUUID->"de1ff8f5-14bb-4bbc-b95e-7861ee910cf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2170, 78, 200, 4, 46, "Input",ExpressionUUID->"5d198aa8-ed36-4dd2-8600-b5c896025168"],
Cell[2373, 84, 156, 3, 52, "Output",ExpressionUUID->"eb92fc3f-2867-48cf-8430-082fa771a0b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2566, 92, 221, 5, 78, "Input",ExpressionUUID->"cd97e000-1b0f-4444-9e54-ec4644a7188b"],
Cell[2790, 99, 345, 8, 34, "Message",ExpressionUUID->"e51feded-5ea4-4016-bd65-87678df6028a"],
Cell[3138, 109, 206, 4, 52, "Output",ExpressionUUID->"998926ff-aed7-49d5-8f35-9bccb117a07c"]
}, Open  ]],
Cell[3359, 116, 154, 3, 46, "Input",ExpressionUUID->"c2243d59-95be-4d71-91c0-8ce93d4e518e"]
}
]
*)

(* End of internal cache information *)



==> roboczyMermin.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     16655,        506]
NotebookOptionsPosition[     13722,        451]
NotebookOutlinePosition[     14078,        467]
CellTagsIndexPosition[     14035,        464]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.785961185027762*^9, 
  3.785961186260495*^9}},ExpressionUUID->"a3403182-72c1-4dde-961f-\
a7f496a94a31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7859611925620317`*^9, 3.7859612169265203`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"55c54e49-c2b4-4c0b-b783-68dfda0c91df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.785961219238699*^9, 3.7859612263720417`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"36e96f87-93a0-4f3d-b8fd-5cc2166a7ac2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nn1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7859612308210497`*^9, 3.785961247427766*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"2d771f57-4ca2-45ca-bc6f-b5621b281f0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nn2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.78596126133468*^9, 3.785961270891292*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"af6637bc-bf7b-4152-ae97-71fbaaa33362"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.785961429974609*^9, 3.785961442740988*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"05030da5-0575-428c-8db5-3b545ea3bb5f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{"n1", ",", "n2"}], "]"}], " ", "+", " ", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{"nn1", ",", " ", "nn2"}], "]"}], " ", "+", " ", 
  RowBox[{
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"X", ",", "X"}], "]"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"n1", ",", "nn2"}], "]"}], " ", "+", " ", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"nn1", ",", "n2"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.785961445981719*^9, 3.785961520690077*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"0504b733-153a-4804-9acc-98d219b4fea6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.785961522104371*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"99a81685-0214-4833-9420-18394a604802"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Out", "[", "134", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.785961524849471*^9, 3.785961534530828*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"3688a5ce-88e2-46c5-9188-56450e33b483"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.785961535068305*^9},
 CellLabel->
  "Out[135]//MatrixForm=",ExpressionUUID->"deaa8af2-5764-4604-bbf0-\
df7de6029d07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{"nn1", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], " ", "+", " ", 
  RowBox[{
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", "X"}], "]"}], ".", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"n1", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7859620636042*^9, 3.785962165315688*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"2909094a-84d3-4db1-8416-5f361e52e5e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.785962166984334*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"8bae701f-e687-47ef-8f54-2f4ca5fd35ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Out", "[", "136", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.785962170326729*^9, 3.785962181392234*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"a9f75b7c-6c34-4c87-bc58-9e9f56248157"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", "1"},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.785962182254438*^9},
 CellLabel->
  "Out[137]//MatrixForm=",ExpressionUUID->"24806376-13d4-495e-8e20-\
35f510abe352"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Id", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.78600504712711*^9, 3.786005060715322*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"6961ad8f-c30b-449f-86ed-d888beda7fdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], "*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7860049034978037`*^9, 3.7860049430946007`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"01cb30a7-0ca0-4eb6-bbdf-b964f8f40be6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.786005606470072*^9, 3.786005620843657*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"a50cf1ef-a7dc-4ef1-a9fa-02e5d1f2dc97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.786005722518443*^9, 3.786005763437427*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"914e9b02-96fc-45eb-87ba-608736d6e51d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{"H", ",", "Id"}], "]"}], ".", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{"Id", ",", " ", "H"}], "]"}], ".", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", "0", "1"},
      {"0", "0", "1", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], ".", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{"H", ",", "Id"}], "]"}], ".", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{"Id", ",", " ", "H"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.786005041097815*^9, 3.786005101503525*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"d138fefa-c1ba-45f9-8248-942d5c032b7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7860051023191967`*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"1ce1a23d-dd89-49f4-81ab-3c23eaa7b909"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Out", "[", "140", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7860051073132057`*^9, 3.786005115527763*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"fe806e99-ef32-42f7-b5e2-db26f61fdef6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "0", "0", "1"},
     {"0", "0", "1", "0"},
     {"0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.786005115985929*^9},
 CellLabel->
  "Out[141]//MatrixForm=",ExpressionUUID->"1b1887d3-bf5f-4f6c-98d0-\
8833f2cf909b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "/", "2"}], ")"}], "*", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Id", ",", "Id"}], "]"}], " ", "+", " ", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"X", ",", "X"}], "]"}], " ", "+", " ", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Y", ",", "Y"}], "]"}], " ", "+", " ", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Z", ",", "Z"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.786005655908724*^9, 3.78600571863229*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"d7bceca8-8026-466e-891a-45a901598e45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.786005767497727*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"f6bad180-2da1-4766-b8a0-826e0cd94166"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Out", "[", "144", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.786005770696759*^9, 3.7860057779038677`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"3a44937c-a95f-4dbd-b0d8-c56ae93e23e4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.786005778602454*^9},
 CellLabel->
  "Out[145]//MatrixForm=",ExpressionUUID->"ea345cf2-4af3-40d4-8e92-\
b7d315e16fc4"]
}, Open  ]]
},
WindowSize->{720, 809},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification->1.25,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 152, 3, 37, "Input",ExpressionUUID->"a3403182-72c1-4dde-961f-a7f496a94a31"],
Cell[713, 25, 386, 11, 37, "Input",ExpressionUUID->"55c54e49-c2b4-4c0b-b783-68dfda0c91df"],
Cell[1102, 38, 384, 11, 37, "Input",ExpressionUUID->"36e96f87-93a0-4f3d-b8fd-5cc2166a7ac2"],
Cell[1489, 51, 385, 11, 37, "Input",ExpressionUUID->"2d771f57-4ca2-45ca-bc6f-b5621b281f0c"],
Cell[1877, 64, 382, 11, 37, "Input",ExpressionUUID->"af6637bc-bf7b-4152-ae97-71fbaaa33362"],
Cell[2262, 77, 376, 11, 37, "Input",ExpressionUUID->"05030da5-0575-428c-8db5-3b545ea3bb5f"],
Cell[CellGroupData[{
Cell[2663, 92, 676, 17, 144, "Input",ExpressionUUID->"0504b733-153a-4804-9acc-98d219b4fea6"],
Cell[3342, 111, 494, 13, 42, "Output",ExpressionUUID->"99a81685-0214-4833-9420-18394a604802"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3873, 129, 244, 5, 54, "Input",ExpressionUUID->"3688a5ce-88e2-46c5-9188-56450e33b483"],
Cell[4120, 136, 695, 21, 119, "Output",ExpressionUUID->"deaa8af2-5764-4604-bbf0-df7de6029d07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4852, 162, 937, 29, 144, "Input",ExpressionUUID->"2909094a-84d3-4db1-8416-5f361e52e5e2"],
Cell[5792, 193, 494, 13, 42, "Output",ExpressionUUID->"8bae701f-e687-47ef-8f54-2f4ca5fd35ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6323, 211, 244, 5, 54, "Input",ExpressionUUID->"a9f75b7c-6c34-4c87-bc58-9e9f56248157"],
Cell[6570, 218, 695, 21, 119, "Output",ExpressionUUID->"24806376-13d4-495e-8e20-35f510abe352"]
}, Open  ]],
Cell[7280, 242, 386, 11, 37, "Input",ExpressionUUID->"6961ad8f-c30b-449f-86ed-d888beda7fdc"],
Cell[7669, 255, 477, 15, 63, "Input",ExpressionUUID->"01cb30a7-0ca0-4eb6-bbdf-b964f8f40be6"],
Cell[8149, 272, 414, 12, 37, "Input",ExpressionUUID->"a50cf1ef-a7dc-4ef1-a9fa-02e5d1f2dc97"],
Cell[8566, 286, 438, 12, 37, "Input",ExpressionUUID->"914e9b02-96fc-45eb-87ba-608736d6e51d"],
Cell[CellGroupData[{
Cell[9029, 302, 1055, 29, 167, "Input",ExpressionUUID->"d138fefa-c1ba-45f9-8248-942d5c032b7b"],
Cell[10087, 333, 496, 13, 42, "Output",ExpressionUUID->"1ce1a23d-dd89-49f4-81ab-3c23eaa7b909"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10620, 351, 246, 5, 54, "Input",ExpressionUUID->"fe806e99-ef32-42f7-b5e2-db26f61fdef6"],
Cell[10869, 358, 695, 21, 119, "Output",ExpressionUUID->"1b1887d3-bf5f-4f6c-98d0-8833f2cf909b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11601, 384, 627, 16, 125, "Input",ExpressionUUID->"d7bceca8-8026-466e-891a-45a901598e45"],
Cell[12231, 402, 494, 13, 42, "Output",ExpressionUUID->"f6bad180-2da1-4766-b8a0-826e0cd94166"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12762, 420, 246, 5, 54, "Input",ExpressionUUID->"3a44937c-a95f-4dbd-b0d8-c56ae93e23e4"],
Cell[13011, 427, 695, 21, 177, "Output",ExpressionUUID->"ea345cf2-4af3-40d4-8e92-b7d315e16fc4"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


